A Study on V2G impact on the Reliability of Modern Distribution Networks

The increased penetration of electrical vehicles (EVs) in the distribution system creates a power system with many small moving batteries. With better charging technologies and market structures, the opportunity of using EVs for reliability purposes increases. By utilizing EVs for Vehicle-to-Grid (V2G), they can support the distribution network during outages or other issues. In this paper, we aim to investigate the impact V2G has on the reliability of modern distribution networks. We propose three new EV-oriented reliability indices to provide an overview of the impact experienced by the EVs in the system. For the reliability study, we use our developed reliability assessment tool for distribution networks. The tool is an open available software where the example network and datasets are embedded. We have extended this reliability tool to include a method for evaluating and calculating the reliability of distribution networks containing EVs with V2G possibilities. The paper also includes a thorough sensitivity analysis to further investigate the V2G impact of different parameters.

==> Elbilisten.py <==

import matplotlib.pyplot as plt
from jpack.plot.utils.plot_layout import set_latex_settings

set_latex_settings()
plt.rcParams["font.family"] = "Serif"

time_charge = [0.08, 0.18, 0.28, 0.42, 0.52]
time = ['7-9', '9-16', '16-20', '20-24', '0-7']

freq_charge = [0.45, 0.28, 0.16, 0.03, 0.02, 0.07]
freq = ['Daily', 'Every 2nd day', 'Weekly', 'Monthly', 'Rarely', 'Never']

fig = plt.figure()
plt.bar(time, time_charge, color = "#2F4F4F") 
plt.ylabel("Share")
plt.xlabel("Time")
plt.ylim(0,1)

for index, value in enumerate(time_charge):
    plt.text(index-0.15, value+0.01, str(value))

#plt.show()
fig.savefig("time_charge.pdf", bbox_inches="tight")


fig1 = plt.figure()
plt.bar(freq, freq_charge, color = "#2F4F4F")
plt.xticks(rotation="vertical")
plt.ylabel("Share")
plt.xlabel("Frequency")
plt.ylim(0,1)
for index, value in enumerate(freq_charge):
    plt.text(index-0.15, value+0.01, str(value))
#plt.show()
fig1.savefig("freq_charge.pdf", bbox_inches="tight")


==> dist_y2022_m05_d13.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import minimize
from relsad.StatDist import (
    StatDist,
    StatDistType,
    NormalParameters,
    GammaParameters,
)
from jpack.plot.utils.plot_layout import set_latex_settings


def tune_stat_dist(
    loc: float,
    scale: float = 0.1,
    min_val: float = 0.5,
    max_val: float = 3.0,
    value: float = 0.5,
    requirement: float = 0.5,
):
    stat_dist = StatDist(
        stat_dist_type=StatDistType.TRUNCNORMAL,
        parameters=NormalParameters(
            loc=loc,
            scale=scale,
            min_val=min_val,
            max_val=max_val,
        ),
    )
    x = np.linspace(min_val, max_val, 1000)
    pdf = stat_dist.get_pdf(x)
    less_than_value = np.trapz(pdf[x < value], x[x < value])
    return (less_than_value - requirement) ** 2

set_latex_settings()
#min_val, max_val = 0, 10
min_val, max_val = 0, 2
scale = 0.5
value = 1.5
requirement = 0.5

res = minimize(
    fun=lambda a: tune_stat_dist(
        loc=a[0],
        scale=scale,
        min_val=min_val,
        max_val=max_val,
        value=value,
        requirement=requirement,
    ),
    x0=[value],
    method="Nelder-Mead",
)
print(res)
loc = res.x[0]
col_1 = "#B3E5FC"
col_2 = "#0277BD"
col_3 = "#1A237E"

fig, ax = plt.subplots()
x = np.linspace(min_val, max_val, 1000)
stat_dist_1 = StatDist(
    stat_dist_type=StatDistType.TRUNCNORMAL,
    parameters=NormalParameters(
        loc=1,
        scale=1,
        min_val=min_val,
        max_val=max_val,
    ),
)
stat_dist_2 = StatDist(
    stat_dist_type=StatDistType.TRUNCNORMAL,
    parameters=NormalParameters(
        loc=0.5,
        scale=0.5,
        min_val=min_val,
        max_val=max_val,
    ),
)
stat_dist_3 = StatDist(
    stat_dist_type=StatDistType.TRUNCNORMAL,
    parameters=NormalParameters(
        loc=1.5,
        scale=0.5,
        min_val=min_val,
        max_val=max_val,
    ),
)
legend_1 = "Normal"
legend_2 = "Low"
legend_3 = "High"
stat_dist_1.plot(ax=ax, x=x, label=legend_1, color=col_1)
stat_dist_2.plot(ax=ax, x=x, label=legend_2, color=col_2)
stat_dist_3.plot(ax=ax, x=x, label=legend_3, color=col_3)
ax.set_xlabel("Hours")
ax.set_ylabel("Probability density")
ax.legend(loc="upper right")
fig.savefig(fname="stat_dist_plot_test.pdf")
plt.show()

# fig, ax = plt.subplots()
# x = np.linspace(min_val, max_val, 1000)
# stat_dist = StatDist(
#     stat_dist_type=StatDistType.TRUNCNORMAL,
#     parameters=NormalParameters(
#         loc=0.5,
#         scale=5,
#         min_val=0,
#         max_val=2,
#     ),
# )
# stat_dist.plot(ax=ax, x=x, color=col)
# plt.xlabel("Hours")
# plt.ylabel("Probability density")
# fig.savefig(fname="stat_dist_plot.pdf")
# plt.show()

==> distribution.py <==
import matplotlib.pyplot as plt
import numpy as np
import scipy.stats as stats 
import math


def normal_distribution_plot():
    mu = [0.5, 0.75, 1, 1.25, 1.50, 1.75, 2]
    var_normal = 0.05
    mu_normal = 1.25

    sigma = math.sqrt(var_normal)

    x = np.arange(0, 5, 0.001)

    # Define limits
    x_min, x_max = 0.5, 2

    x = np.arange(x_min, x_max, 0.001)

    y = stats.norm.pdf(x, mu_normal, sigma)

    # Calculate current area under curve
    area = np.trapz(y, x)
    print("Area before scaling: ", area)

    # Calculate scale height
    scale_height = (1 - area)/(x_max-x_min)

    # Scale distribution height
    y += scale_height

    # Calculate new area under curve
    area = np.trapz(y, x)
    print("Area after scaling: ", area)

    plt.plot(x, y)

    plt.show()

def gamma_distribution_low_plot():
    mu = 0.6
    var = 0.05
    sigma = math.sqrt(var)

    x_min, x_max = 0.5, 2

    x = np.arange(x_min, x_max, 0.001)

    g = stats.gamma.pdf(x, mu, sigma)

    # Calculate current area under curve
    area = np.trapz(g, x)
    print("Area before scaling: ", area)

    # Calculate scale height
    scale_height = (1 - area)/(x_max-x_min)

    # Scale distribution height
    g += scale_height

    # Calculate new area under curve
    area = np.trapz(g, x)
    print("Area after scaling: ", area)

    plt.plot(x, g)

    plt.show()

def gamma_distribution_high_plot(loc, scale):
    x_min, x_max = 0.5, 2

    x = np.arange(x_min, x_max, 0.001)

    g = stats.norm.pdf(x, loc, scale)

    # Calculate current area under curve
    area = np.trapz(g, x)
    print("Area before scaling: ", area)

    # Calculate scale height
    scale_height = (1 - area)/(x_max-x_min)

    # Scale distribution height
    g += scale_height

    # Calculate new area under curve
    area = np.trapz(g, x)
    print("Area after scaling: ", area)

    plt.plot(x, g)

    plt.show()


gamma_distribution_high_plot(loc=1.25, scale=0.15)
